On the (in)consistency of perturbation theory at finite temperature

A well-known difficulty of perturbative approaches to quantum field theory at finite temperature is the necessity to address theoretical constraints that are not present in the vacuum theory. In this work, we use lattice simulations of scalar correlation functions in massive $\phi^{4}$ theory to analyse the extent to which these constraints affect the perturbative predictions. We find that the standard perturbative predictions deteriorate even in the absence of infrared divergences at relatively low temperatures, and that this is directly connected to the analytic structure of the propagators used in the expansion. This suggests that the incorporation of non-perturbative thermal effects in the propagators is essential for a consistent perturbative formulation of scalar quantum field theories at finite temperature. By utilising the spectral constraints imposed on finite-temperature correlation functions, we explore how these effects manifest themselves in the lattice data, and discuss why the presence of distinct thermoparticle excitations provides a potential resolution to these issues.

==> anc/Figure_3/spatial_am15_g15_L16_T16.dat <==
0  0.13601046E+01  0.32274407E-02
1  0.94961429E+00  0.30198225E-02
2  0.66474029E+00  0.28665159E-02
3  0.46797959E+00  0.27144311E-02
4  0.33452909E+00  0.27090394E-02
5  0.24646512E+00  0.26845979E-02
6  0.19177271E+00  0.28023603E-02
7  0.16216607E+00  0.29540901E-02
8  0.15290213E+00  0.31959118E-02


==> anc/Figure_3/spatial_am25_g1_L16_T16.dat <==
0  0.13392354E+01  0.32190968E-02
1  0.92996292E+00  0.30305022E-02
2  0.64896870E+00  0.29164770E-02
3  0.45647423E+00  0.27729060E-02
4  0.32539490E+00  0.27046053E-02
5  0.23799294E+00  0.26629864E-02
6  0.18258457E+00  0.27500614E-02
7  0.15151104E+00  0.28949946E-02
8  0.14162022E+00  0.30318277E-02


==> anc/Figure_3/spatial_am315_g05_L16_T16.dat <==
0  0.13359430E+01  0.33823449E-02
1  0.92659741E+00  0.31355630E-02
2  0.64502582E+00  0.29213687E-02
3  0.45148405E+00  0.27505264E-02
4  0.31983129E+00  0.27746948E-02
5  0.23252405E+00  0.27720609E-02
6  0.17753814E+00  0.28747454E-02
7  0.14761865E+00  0.30370742E-02
8  0.13801091E+00  0.32115354E-02


==> anc/Figure_4/spatial_am15_g15_L16_T16.dat <==
0  0.13601046E+01  0.32274407E-02
1  0.94961429E+00  0.30198225E-02
2  0.66474029E+00  0.28665159E-02
3  0.46797959E+00  0.27144311E-02
4  0.33452909E+00  0.27090394E-02
5  0.24646512E+00  0.26845979E-02
6  0.19177271E+00  0.28023603E-02
7  0.16216607E+00  0.29540901E-02
8  0.15290213E+00  0.31959118E-02


==> anc/Figure_4/spatial_am15_g15_L16_T2.dat <==
0  0.13032027E+01  0.31302655E-02
1  0.89763075E+00  0.29181833E-02
2  0.62036718E+00  0.27557322E-02
3  0.43231398E+00  0.25599635E-02
4  0.30563015E+00  0.25385380E-02
5  0.22097529E+00  0.25076768E-02
6  0.16635628E+00  0.26564460E-02
7  0.13508955E+00  0.28011606E-02
8  0.12494724E+00  0.30036017E-02


==> anc/Figure_4/spatial_am25_g1_L16_T16.dat <==
0  0.13392354E+01  0.32190968E-02
1  0.92996292E+00  0.30305022E-02
2  0.64896870E+00  0.29164770E-02
3  0.45647423E+00  0.27729060E-02
4  0.32539490E+00  0.27046053E-02
5  0.23799294E+00  0.26629864E-02
6  0.18258457E+00  0.27500614E-02
7  0.15151104E+00  0.28949946E-02
8  0.14162022E+00  0.30318277E-02


==> anc/Figure_4/spatial_am25_g1_L16_T2.dat <==
0  0.13027310E+01  0.30733514E-02
1  0.89714718E+00  0.28693672E-02
2  0.61971027E+00  0.27272622E-02
3  0.43137390E+00  0.25707705E-02
4  0.30458916E+00  0.25993644E-02
5  0.21970948E+00  0.25772414E-02
6  0.16502489E+00  0.27197433E-02
7  0.13394855E+00  0.28435394E-02
8  0.12383996E+00  0.30355637E-02


==> anc/Figure_4/spatial_am315_g05_L16_T16.dat <==
0  0.13359430E+01  0.33823449E-02
1  0.92659741E+00  0.31355630E-02
2  0.64502582E+00  0.29213687E-02
3  0.45148405E+00  0.27505264E-02
4  0.31983129E+00  0.27746948E-02
5  0.23252405E+00  0.27720609E-02
6  0.17753814E+00  0.28747454E-02
7  0.14761865E+00  0.30370742E-02
8  0.13801091E+00  0.32115354E-02


==> anc/Figure_4/spatial_am315_g05_L16_T2.dat <==
0  0.13199916E+01  0.31996077E-02
1  0.91356695E+00  0.29974077E-02
2  0.63458975E+00  0.28558438E-02
3  0.44422697E+00  0.27178650E-02
4  0.31550544E+00  0.27711025E-02
5  0.22909019E+00  0.27545510E-02
6  0.17319675E+00  0.28684296E-02
7  0.14134439E+00  0.29691778E-02
8  0.13105200E+00  0.31572726E-02


==> anc/Figure_5/spatial_am0625_g1_L64_T4.dat <==
0  0.17503274E+01  0.14770907E-02
1  0.13204585E+01  0.14196831E-02
2  0.99627776E+00  0.13606791E-02
3  0.75187902E+00  0.12707178E-02
4  0.56734810E+00  0.12142561E-02
5  0.42844609E+00  0.11458344E-02
6  0.32370706E+00  0.11224980E-02
7  0.24432194E+00  0.10868650E-02
8  0.18466303E+00  0.10754939E-02
9  0.13944124E+00  0.10456012E-02
10  0.10508414E+00  0.10485777E-02
11  0.78507957E-01  0.10260619E-02
12  0.58333964E-01  0.10303108E-02
13  0.43461910E-01  0.10175346E-02
14  0.32100712E-01  0.10270734E-02
15  0.24031671E-01  0.10095808E-02
16  0.18121288E-01  0.10148509E-02
17  0.13787190E-01  0.99534982E-03
18  0.10428890E-01  0.10009894E-02
19  0.77112450E-02  0.99659955E-03
20  0.55091253E-02  0.10119288E-02


==> anc/Figure_5/spatial_am0625_g1_L64_T64.dat <==
0  0.17639651E+01  0.32098129E-02
1  0.13336561E+01  0.31093907E-02
2  0.10083135E+01  0.30162893E-02
3  0.76278026E+00  0.28762604E-02
4  0.57697121E+00  0.27241705E-02
5  0.43718127E+00  0.25379843E-02
6  0.33108174E+00  0.24437906E-02
7  0.25154526E+00  0.23960634E-02
8  0.19185972E+00  0.23778797E-02
9  0.14616953E+00  0.23409152E-02
10  0.11119980E+00  0.23440219E-02
11  0.85321221E-01  0.23048208E-02
12  0.65578473E-01  0.23429719E-02
13  0.50252302E-01  0.23384352E-02
14  0.39605280E-01  0.23605732E-02
15  0.30839112E-01  0.23249031E-02
16  0.24035279E-01  0.23443343E-02
17  0.18943405E-01  0.23055949E-02
18  0.15322616E-01  0.23400453E-02
19  0.12297137E-01  0.23588789E-02
20  0.98543081E-02  0.24544906E-02


==> anc/Figure_5/spatial_am50_g1_L4_T2.dat <==
0  0.10260682E+01  0.21200201E-02
1  0.69572299E+00  0.19110714E-02
2  0.59666037E+00  0.20638526E-02


==> anc/Figure_5/spatial_am50_g1_L4_T8.dat <==
0  0.10485043E+01  0.19996501E-02
1  0.71780543E+00  0.19069968E-02
2  0.61830026E+00  0.19861763E-02


==> anc/Figure_8/temporalp0_am15_g15_L16_T2.dat <==
0  0.36126446E+01  0.19413818E-01
1  0.33722317E+01  0.19233653E-01


==> anc/Figure_8/temporalp0_am15_g15_L16_T4.dat <==
0  0.21664656E+01  0.10911790E-01
1  0.18103601E+01  0.10743417E-01
2  0.16974916E+01  0.10882500E-01


==> anc/Figure_8/temporalp0_am15_g15_L16_T8.dat <==
0  0.15067171E+01  0.55427830E-02
1  0.11072037E+01  0.53689251E-02
2  0.85368200E+00  0.52940684E-02
3  0.71299453E+00  0.53291076E-02
4  0.66868560E+00  0.55017125E-02

